Kernel-Based Just-In-Time Learning for Passing Expectation Propagation Messages

We propose an efficient nonparametric strategy for learning a message operator in expectation propagation (EP), which takes as input the set of incoming messages to a factor node, and produces an outgoing message as output. This learned operator replaces the multivariate integral required in classical EP, which may not have an analytic expression. We use kernel-based regression, which is trained on a set of probability distributions representing the incoming messages, and the associated outgoing messages. The kernel approach has two main advantages: first, it is fast, as it is implemented using a novel two-layer random feature representation of the input message distributions; second, it has principled uncertainty estimates, and can be cheaply updated online, meaning it can request and incorporate new training data when it encounters inputs on which it is uncertain. In experiments, our approach is able to solve learning problems where a single message operator is required for multiple, substantially different data sets (logistic regression for a variety of classification problems), where it is essential to accurately assess uncertainty and to efficiently and robustly update the message operator.

==> img/eslami_tree.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:c0b712921660e7f3a07d25ad7f61fdce757e956ed7d879c8c73249cc924536be"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import cPickle as pickle\n",
      "x=pickle.load(open('uncertainty-data-10dim-method-ali_rf-n_candidates-100-regressor-quadratic-n_trees-64.p','rb'))\n",
      "print x.keys()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "['pred_uncertainty_test2', 'pred_uncertainty_test1', 'pred_uncertainty_train', 'settings', 'pred_mean_test2', 'pred_mean_test1', 'pred_mean_train']\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "x['pred_uncertainty_test1']"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 2,
       "text": [
        "array([  9.42530849e+02,   9.32753414e+02,   9.23336231e+02,\n",
        "         9.13954864e+02,   9.04609314e+02,   8.95299581e+02,\n",
        "         8.88022965e+02,   8.78749827e+02,   8.69512825e+02,\n",
        "         8.60311958e+02,   8.51147227e+02,   8.42018631e+02,\n",
        "         8.33357676e+02,   8.24296537e+02,   8.15271557e+02,\n",
        "         8.06282736e+02,   7.97330073e+02,   7.88413570e+02,\n",
        "         7.79533226e+02,   7.70689040e+02,   7.61881014e+02,\n",
        "         7.53109147e+02,   7.44373439e+02,   7.35673890e+02,\n",
        "         7.27010501e+02,   7.18245463e+02,   7.09653479e+02,\n",
        "         7.01097650e+02,   6.92577978e+02,   6.84094463e+02,\n",
        "         6.75647105e+02,   6.67235905e+02,   6.58860863e+02,\n",
        "         6.50521981e+02,   6.09738391e+02,   6.03479449e+02,\n",
        "         5.95524872e+02,   5.87605503e+02,   5.80035018e+02,\n",
        "         5.72182433e+02,   5.64365097e+02,   5.56583010e+02,\n",
        "         5.48836175e+02,   5.41124593e+02,   5.33448266e+02,\n",
        "         5.25807199e+02,   5.18201395e+02,   5.10630857e+02,\n",
        "         5.03095593e+02,   4.95595606e+02,   4.88130906e+02,\n",
        "         4.80701501e+02,   4.73307402e+02,   4.35059236e+02,\n",
        "         4.27979441e+02,   4.21154800e+02,   4.14355346e+02,\n",
        "         4.07581085e+02,   4.00832021e+02,   3.94108159e+02,\n",
        "         3.87409506e+02,   3.78625119e+02,   3.72025694e+02,\n",
        "         3.65451228e+02,   3.58901735e+02,   3.52377228e+02,\n",
        "         3.45877724e+02,   3.39785926e+02,   3.33316555e+02,\n",
        "         3.26872425e+02,   3.20203732e+02,   3.13812905e+02,\n",
        "         3.07447454e+02,   3.01321146e+02,   2.95011674e+02,\n",
        "         2.88727622e+02,   2.82469060e+02,   2.76044772e+02,\n",
        "         2.66123949e+02,   2.60000445e+02,   2.52967357e+02,\n",
        "         2.46917957e+02,   2.40894030e+02,   2.34895786e+02,\n",
        "         2.28923471e+02,   2.22977374e+02,   2.17296932e+02,\n",
        "         2.11921467e+02,   2.06034985e+02,   2.00176441e+02,\n",
        "         1.94559591e+02,   1.88753652e+02,   1.82977586e+02,\n",
        "         1.77232326e+02,   1.71518960e+02,   1.65812810e+02,\n",
        "         1.59874730e+02,   1.54265441e+02,   1.48693266e+02,\n",
        "         1.43160384e+02,   1.37669342e+02,   1.32223114e+02,\n",
        "         1.26700475e+02,   1.21433260e+02,   1.16123978e+02,\n",
        "         1.10870128e+02,   1.06236937e+02,   1.01127620e+02,\n",
        "         9.60830727e+01,   1.84959877e+01,   1.72697391e+01,\n",
        "         1.61435891e+01,   2.18816860e+01,   2.05913285e+01,\n",
        "         1.91878471e+01,   1.78280985e+01,   9.30439481e+00,\n",
        "         7.85281571e+00,   6.49100791e+00,   4.68875162e+00,\n",
        "         3.49671484e+00,   2.44802026e+00,   1.56395014e+00,\n",
        "         8.66916912e-01,   3.80386297e-01,   7.96038119e-02,\n",
        "         6.15929903e-02,   1.26040950e+01,   1.32112816e+01,\n",
        "         1.41573810e+01,   1.86172516e+01,   2.00358919e+01,\n",
        "         2.16319759e+01,   2.50279458e+01,   2.79464566e+01,\n",
        "         3.14226413e+01,   1.68913422e+01,   2.07877173e+01,\n",
        "         2.09001828e+01,   2.38227171e+01,   2.39019295e+01,\n",
        "         2.40511581e+01,   2.42678472e+01,   2.60502013e+01,\n",
        "         2.62885662e+01,   2.65929244e+01,   2.20383097e+01,\n",
        "         2.20105430e+01,   2.20943736e+01,   2.25201212e+01,\n",
        "         2.25864382e+01,   2.45604102e+01,   2.48565692e+01,\n",
        "         3.06618800e+01,   1.96230194e+01,   1.92677475e+01,\n",
        "         1.85355660e+01,   1.78061283e+01,   1.73859256e+01,\n",
        "         1.60371576e+01,   1.56155374e+01,   1.54669960e+01,\n",
        "         1.51827067e+01,   1.50058117e+01,   1.49756007e+01,\n",
        "         1.49208530e+01,   1.52804688e+01,   1.58198119e+01,\n",
        "         1.22689849e+01,   1.25251079e+01,   1.26669623e+01,\n",
        "         1.20895647e+01,   1.19914422e+01,   8.00658839e+00,\n",
        "         5.19614333e+00,   4.96128663e+00,   1.07215852e+00,\n",
        "         1.14174840e+00,   1.31374894e+00,   7.71915729e-01,\n",
        "         6.29616651e-01,   5.27206330e-01,   7.24299318e-01,\n",
        "         5.40491785e-01,   3.20732555e-01,   2.64297035e-01,\n",
        "         1.02772818e+00,   2.81377056e+00,   2.77637914e+00,\n",
        "         1.13316655e+00,   1.15061183e+00,   2.37764434e+00,\n",
        "         1.82258803e+00,   1.55935664e+00,   1.36091802e+00,\n",
        "         2.01536315e+00,   2.32048135e+00,   1.35408223e+00,\n",
        "         1.37283793e+00,   9.92517032e-01,   1.47605502e+00,\n",
        "         2.03483202e+00,   2.43143659e+00,   2.57851466e+00,\n",
        "         2.52903307e+00,   3.75430151e+00,   3.77739690e+00,\n",
        "         3.73546759e+00,   4.44226965e+00,   2.85262170e+00,\n",
        "         3.04042680e+00,   3.72057044e+00,   3.06885299e+00,\n",
        "         3.19836311e+00,   1.32743165e+00,   2.23699613e+01,\n",
        "         2.12208094e+01,   1.34862998e+01,   1.16419674e+01,\n",
        "         1.10257350e+01,   2.32927487e+00,   2.03184257e+00,\n",
        "         1.33917057e+00,   1.42070543e+00,   2.48336059e+00,\n",
        "         2.16510892e+01,   1.93236371e+01,   6.03687364e-01,\n",
        "         2.80258800e+00,   2.14877838e+00,   1.86986774e+00,\n",
        "         4.08233785e-01,   3.29587406e+00,   1.09414659e+01,\n",
        "         2.21321483e+01,   1.60975596e+00,   2.12704851e+00,\n",
        "         3.04155142e+00,   6.00801882e+00,   9.08046137e+00,\n",
        "         1.57631055e+01,   2.88674693e+01,   1.86249517e+00,\n",
        "         1.92023012e+00,   6.36316775e+00,   3.18246069e+00,\n",
        "         3.28236170e+00,   1.69955840e+01,   1.72325584e+01,\n",
        "         4.06491479e+00,   7.68562756e-01,   1.89447848e+00,\n",
        "         8.14456391e+00,   1.18526337e+01,   1.75130485e+01,\n",
        "         1.86193564e-01,   7.91873182e-02,   8.74832038e-01,\n",
        "         9.25800596e-01,   1.20964195e+00,   2.87688876e+00,\n",
        "         3.27109765e+00,   3.64519029e+00,   3.69806789e+00,\n",
        "         4.08784425e+00,   2.63943138e+00,   1.20571115e+00,\n",
        "         5.13493010e+00,   6.08890467e+00,   5.35111191e+00,\n",
        "         5.95641548e+00,   5.69051756e+00,   6.81158272e+00,\n",
        "         2.23232955e+02,   2.06354122e+02,   1.90488741e+02,\n",
        "         1.72309195e+02,   3.45884664e+00,   4.89142545e+02,\n",
        "         1.45527780e+00,   5.94082755e+00,   6.70931216e+00,\n",
        "         1.13875779e+01,   2.52085227e+01,   2.32625109e+01,\n",
        "         1.22397364e+02,   1.15486217e+02,   7.11951024e+01,\n",
        "         6.67726129e+01,   4.95486731e+01,   4.78554540e+01,\n",
        "         4.87337500e+01,   4.42757319e+01,   5.25352485e+01,\n",
        "         5.47710133e+01,   6.17647745e+01,   7.12165050e+01,\n",
        "         6.22562902e+01,   7.20083882e+01,   8.83324208e+01,\n",
        "         1.96345772e+02,   1.93114698e+02,   1.93319394e+02,\n",
        "         1.89950018e+02,   1.89628647e+02,   1.87368036e+02,\n",
        "         1.87839867e+02,   1.85967069e+02,   1.84400289e+02,\n",
        "         1.81794934e+02,   1.79955105e+02,   1.72227903e+02,\n",
        "         1.22910318e+02,   1.34344110e+02,   1.48138441e+02,\n",
        "         1.60302646e+02,   1.73422902e+02,   1.83158451e+02,\n",
        "         1.89488473e+02,   2.26338348e+02,   2.33399682e+02,\n",
        "         2.37621128e+02,   2.37544845e+02,   2.34520109e+02,\n",
        "         2.31589711e+02,   2.30700522e+02,   2.38726533e+02,\n",
        "         2.33912798e+02,   2.30615183e+02,   2.23388483e+02,\n",
        "         2.15173847e+02,   2.07052997e+02,   1.99753667e+02,\n",
        "         1.93910853e+02,   1.87137895e+02,   1.76714937e+02,\n",
        "         1.73115919e+02,   1.68480796e+02,   1.67124909e+02,\n",
        "         1.65335442e+02,   1.66089006e+02,   1.67610548e+02,\n",
        "         1.69700550e+02,   1.72683991e+02,   1.76482067e+02,\n",
        "         1.82331859e+02,   1.87877498e+02,   1.93318819e+02,\n",
        "         1.99189976e+02,   2.05932913e+02,   2.12528746e+02,\n",
        "         2.19423085e+02,   2.25475685e+02,   2.32855277e+02,\n",
        "         2.40443232e+02,   2.48843535e+02,   2.57903650e+02,\n",
        "         2.65638195e+02,   2.73999608e+02,   2.82490976e+02,\n",
        "         2.92170639e+02,   3.00876895e+02,   3.10806707e+02,\n",
        "         3.19191711e+02,   3.27513920e+02,   3.36540425e+02,\n",
        "         3.45634631e+02,   3.54857766e+02,   3.60107966e+02,\n",
        "         3.70560114e+02,   3.78020242e+02,   3.87474233e+02,\n",
        "         3.91847671e+02,   4.00130211e+02,   4.09931046e+02,\n",
        "         4.19816316e+02,   4.30248920e+02,   4.40280966e+02,\n",
        "         4.50396352e+02,   4.60594743e+02,   4.70870452e+02,\n",
        "         4.81258173e+02,   4.92129815e+02,   5.03681208e+02,\n",
        "         5.15395424e+02,   5.26392583e+02,   5.37289447e+02,\n",
        "         5.48269228e+02,   5.59331896e+02,   5.70477429e+02,\n",
        "         5.81705811e+02,   5.93017028e+02,   6.05666425e+02,\n",
        "         6.17148400e+02,   6.28977439e+02,   6.41423795e+02,\n",
        "         6.52561185e+02,   6.64488729e+02,   6.37848398e+02,\n",
        "         6.49413220e+02,   6.61059306e+02,   6.72786655e+02,\n",
        "         6.84595268e+02,   6.96485143e+02,   7.08456282e+02,\n",
        "         7.20422720e+02,   7.32551278e+02,   7.43452681e+02,\n",
        "         7.54438520e+02,   7.72364901e+02,   7.84795824e+02,\n",
        "         7.97307177e+02,   8.09898959e+02,   8.22571171e+02,\n",
        "         8.35788259e+02,   8.48628640e+02,   8.61549468e+02,\n",
        "         8.74550742e+02,   8.87632464e+02,   9.00794635e+02,\n",
        "         9.14509240e+02,   9.27853103e+02,   9.41277584e+02,\n",
        "         9.54782687e+02,   9.68368420e+02,   9.82034793e+02,\n",
        "         9.95781825e+02,   1.00960954e+03,   1.02351799e+03,\n",
        "         1.03750724e+03,   1.05207851e+03,   1.06623899e+03,\n",
        "         1.08048088e+03,   1.09480465e+03,   1.10921106e+03,\n",
        "         1.12370139e+03,   1.13827774e+03,   1.15025279e+03,\n",
        "         1.16504820e+03,   1.17994922e+03,   1.19497261e+03,\n",
        "         1.21014677e+03,   1.22551987e+03,   1.24117309e+03,\n",
        "         1.25724125e+03,   1.27394204e+03,   1.29160877e+03,\n",
        "         1.30435595e+03,   1.32440189e+03,   1.34790223e+03,\n",
        "         1.37414557e+03,   1.40300587e+03,   1.43405563e+03,\n",
        "         1.46676463e+03,   1.50066421e+03,   1.53541116e+03,\n",
        "         1.57078108e+03,   1.60615492e+03,   1.64391633e+03,\n",
        "         1.68055292e+03,   1.71752458e+03,   1.75481731e+03,\n",
        "         1.79396329e+03,   1.83140135e+03,   1.87292226e+03,\n",
        "         1.91142365e+03,   1.95023029e+03,   1.98934186e+03,\n",
        "         2.02600972e+03,   2.06567895e+03,   2.10565227e+03,\n",
        "         2.14702094e+03,   2.18761941e+03,   2.22852207e+03,\n",
        "         2.36083343e+03,   2.40446837e+03,   2.44841862e+03,\n",
        "         2.49268420e+03,   2.53726508e+03,   2.58216129e+03,\n",
        "         2.62737281e+03,   2.67289965e+03,   2.71874180e+03,\n",
        "         2.76489927e+03,   2.81137206e+03,   2.85816016e+03,\n",
        "         2.90526358e+03,   2.95268231e+03,   3.00041636e+03,\n",
        "         3.04846573e+03,   3.09683041e+03,   3.14551041e+03,\n",
        "         3.19450572e+03,   3.24381635e+03,   3.29344230e+03,\n",
        "         3.34338356e+03,   3.39364014e+03,   3.44421204e+03,\n",
        "         3.49509925e+03,   3.54630178e+03])"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      " import scipy.io as sio"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "sio.savemat('balaji_plot_data.mat', x)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}
